Large-scale gradient-based training of Mixtures of Factor Analyzers

Gaussian Mixture Models (GMMs) are a standard tool in data analysis. However, they face problems when applied to high-dimensional data (e.g., images) due to the size of the required full covariance matrices (CMs), whereas the use of diagonal or spherical CMs often imposes restrictions that are too severe. The Mixture of Factor analyzers (MFA) model is an important extension of GMMs, which allows to smoothly interpolate between diagonal and full CMs based on the number of \textit{factor loadings} $l$. MFA has successfully been applied for modeling high-dimensional image data. This article contributes both a theoretical analysis as well as a new method for efficient high-dimensional MFA training by stochastic gradient descent, starting from random centroid initializations. This greatly simplifies the training and initialization process, and avoids problems of batch-type algorithms such Expectation-Maximization (EM) when training with huge amounts of data. In addition, by exploiting the properties of the matrix determinant lemma, we prove that MFA training and inference/sampling can be performed based on precision matrices, which does not require matrix inversions after training is completed. At training time, the methods requires the inversion of $l\times l$ matrices only. Besides the theoretical analysis and proofs, we apply MFA to typical image datasets such as SVHN and MNIST, and demonstrate the ability to perform sample generation and outlier detection.

==> demo1.py <==
import tensorflow as tf ;

x = tf.arange(-1,1,11) ;

print(x)


==> mofa/mofa/__init__.py <==
"""
Mixture of factor analyzers.

"""

from .mofa import Mofa


==> mofa/mofa/_algorithms.c <==
#include <Python.h>
#include <numpy/arrayobject.h>

PyMODINIT_FUNC init_algorithms(void);
static PyObject *algorithms_kmeans(PyObject *self, PyObject *args);

static PyMethodDef module_methods[] = {
    {"kmeans", algorithms_kmeans, METH_VARARGS, "Faster K-means."},
    {NULL, NULL, 0, NULL}
};

PyMODINIT_FUNC init_algorithms(void)
{
    PyObject *m = Py_InitModule("_algorithms", module_methods);
    if (m == NULL)
        return;
    import_array(); /* Load NumPy */
}

static PyObject *algorithms_kmeans(PyObject *self, PyObject *args)
{
    /* SHAPES:
        data  -> (P, D)
        means -> (K, D)
        rs    -> (P,)
     */

    /* parse the input tuple */
    PyObject *data_obj = NULL, *means_obj = NULL, *rs_obj = NULL;
    double tol;
    int maxiter;
    if (!PyArg_ParseTuple(args, "OOOdi", &data_obj, &means_obj, &rs_obj, &tol, &maxiter))
        return NULL;

    /* get numpy arrays */
    PyObject *data_array  = PyArray_FROM_OTF(data_obj, NPY_DOUBLE, NPY_IN_ARRAY);
    PyObject *means_array = PyArray_FROM_OTF(means_obj, NPY_DOUBLE, NPY_INOUT_ARRAY);
    PyObject *rs_array    = PyArray_FROM_OTF(rs_obj, NPY_INTP, NPY_INOUT_ARRAY);
    if (data_array == NULL || means_array == NULL || rs_array == NULL) {
        PyErr_SetString(PyExc_TypeError, "input objects can't be converted to arrays.");
        Py_XDECREF(data_array);
        Py_XDECREF(means_array);
        Py_XDECREF(rs_array);
        return NULL;
    }

    double *data  = (double*)PyArray_DATA(data_array);
    double *means = (double*)PyArray_DATA(means_array);
    long   *rs    = (long*)PyArray_DATA(rs_array);

    int p, d, k;
    int P = (int)PyArray_DIM(data_array, 0);
    int D = (int)PyArray_DIM(data_array, 1);
    int K = (int)PyArray_DIM(means_array, 0);

    double *dists = (double*)malloc(K*sizeof(double));
    long   *N_rs  = (long*)malloc(K*sizeof(long));

    double L = 1.0;
    int iter;
    for (iter = 0; iter < maxiter; iter++) {
        double L_new = 0.0, dL;
        for (p = 0; p < P; p++) {
            double min_dist = -1.0;
            for (k = 0; k < K; k++) {
                dists[k] = 0.0;
                for (d = 0; d < D; d++) {
                    double diff = means[k*D+d] - data[p*D+d];
                    dists[k] += diff*diff;
                }
                if (min_dist < 0 || dists[k] < min_dist) {
                    min_dist = dists[k];
                    rs[p] = k;
                }
            }
            L_new += dists[rs[p]];
        }

        /* check for convergence */
        dL = fabs(L_new - L)/L;
        if (iter > 5 && dL < tol)
            break;
        else
            L = L_new;

        /* update means */
        for (k = 0; k < K; k++)
            N_rs[k] = 0;
        for (p = 0; p < P; p++) {
            N_rs[rs[p]] += 1;

            for (d = 0; d < D; d++) {
                means[rs[p]*D + d] += data[p*D + d];
            }
        }

        for (k = 0; k < K; k++) {
            for (d = 0; d < D; d++) {
                means[k*D + d] /= (double)N_rs[k];
            }
        }
    }

    /* clean up */
    Py_DECREF(data_array);
    Py_DECREF(means_array);
    Py_DECREF(rs_array);
    free(dists);
    free(N_rs);

    /* return None */
    PyObject *ret = Py_BuildValue("i", iter);
    return ret;
}


==> mofa/mofa/mofa.py <==
__all__ = ["Mofa"]

import numpy as np
import matplotlib.pyplot as pl

from scipy.cluster.vq import kmeans
from scipy.linalg import inv
from matplotlib.patches import Ellipse

from . import _algorithms

class Mofa(object):
    """
    Mixture of Factor Analyzers

    calling arguments:

    [ROSS DOCUMENT HERE]

    internal variables:

    `K`:           Number of components
    `M`:           Latent dimensionality
    `D`:           Data dimensionality
    `N`:           Number of data points
    `data`:        (N,D) array of observations
    `latents`:     (K,M,N) array of latent variables
    `latent_covs`: (K,M,M,N) array of latent covariances
    `lambdas`:     (K,M,D) array of loadings
    `psis`:        (K,D) array of diagonal variance values
    `rs`:          (K,N) array of responsibilities
    `amps`:        (K) array of component amplitudes

    """
    def __init__(self,data,K,M,
                 PPCA=False,lock_psis=False,
                 rs_clip = 0.0,
                 max_condition_number=1.e6,
                 init=True,init_ppca=True):

        # required
        self.K     = K
        self.M     = M
        self.data  = np.atleast_2d(data)
        self.dataT = self.data.T # INSANE DATA DUPLICATION
        self.N     = self.data.shape[0]
        self.D     = self.data.shape[1]

        # options
        self.PPCA                 = PPCA
        self.lock_psis            = lock_psis
        self.rs_clip              = rs_clip
        self.max_condition_number = float(max_condition_number)
        assert rs_clip >= 0.0


        # empty arrays to be filled
        self.betas       = np.zeros((self.K,self.M,self.D))
        self.latents     = np.zeros((self.K,self.M,self.N))
        self.latent_covs = np.zeros((self.K,self.M,self.M,self.N))
        self.kmeans_rs   = np.zeros(self.N, dtype=int)
        self.rs          = np.zeros((self.K,self.N))

        # initialize
        if init:
            self._initialize(init_ppca)

    def _initialize(self,init_ppca,maxiter=200, tol=1e-4):

        # Run K-means
        # This is crazy, but DFM's kmeans returns nans/infs 
        # for some initializations
        self.means = kmeans(self.data,self.K)[0]
        self.run_kmeans()
        
        # Randomly assign factor loadings
        self.lambdas = np.random.randn(self.K,self.D,self.M) / \
            np.sqrt(self.max_condition_number)

        # Set (high rank) variance to variance of all data, along a dimension
        self.psis = np.tile(np.var(self.data,axis=0)[None,:],(self.K,1))

        # Set initial covs
        self.covs = np.zeros((self.K,self.D,self.D))
        self.inv_covs = 0. * self.covs
        self._update_covs()

        # Randomly assign the amplitudes.
        self.amps = np.random.rand(self.K)
        self.amps /= np.sum(self.amps)

        if init_ppca:

            # for each cluster, run a PPCA
            for k in range(self.K):

                ind = self.kmeans_rs==k 
                self.rs[k,ind] = 1

                sumrs = np.sum(self.rs[k])

                # run em
                L = None
                for i in xrange(maxiter):
                    self._one_component_E_step(k)
                    newL = self._log_sum(
                        self._log_multi_gauss(k,self.data[ind]))
                    newL = np.sum(newL)
                    self._one_component_M_step(k,sumrs,True)
                    self._update_covs()
                    if L!=None:
                        dL = np.abs((newL - L) / L)
                        if i > 5 and dL < tol:
                            break
                    L = newL

                



    def run_kmeans(self, maxiter=200, tol=1e-4, verbose=True):
        """
        Run the K-means algorithm using the C extension.

        :param maxiter:
            The maximum number of iterations to try.

        :param tol:
            The tolerance on the relative change in the loss function that
            controls convergence.

        :param verbose:
            Print all the messages?

        """
        iterations = _algorithms.kmeans(self.data, self.means,
                                        self.kmeans_rs, tol, maxiter)

        if verbose:
            if iterations < maxiter:
                print("K-means converged after {0} iterations."
                        .format(iterations))
            else:
                print("K-means *didn't* converge after {0} iterations."
                        .format(iterations))


    def run_em(self, maxiter=400, tol=1e-4, verbose=True):
        """
        Run the EM algorithm.

        :param maxiter:
            The maximum number of iterations to try.

        :param tol:
            The tolerance on the relative change in the loss function that
            controls convergence.

        :param verbose:
            Print all the messages?

        """
        L = None
        for i in xrange(maxiter):
            self._E_step()
            newL = self.logLs.sum()
            if i == 0 and verbose:
                print("Initial NLL =", -newL)

            self._M_step()
            if L!=None:
                dL = np.abs((newL - L) / L)
                if i > 5 and dL < tol:
                    break
            L = newL

        if i < maxiter - 1:
            if verbose:
                print("EM converged after {0} iterations".format(i))
                print("Final NLL = {0}".format(-newL))
        else:
            print("Warning: EM didn't converge after {0} iterations"
                    .format(i))

    def take_EM_step(self):
        """
        Do one E step and then do one M step.  Duh!
        """
        self._E_step()
        self._M_step()

    def _E_step(self):
        """
        Expectation step.  See docs for details.
        """
        # resposibilities and likelihoods
        self.logLs, self.rs = self._calc_probs()

        for k in range(self.K):
            self._one_component_E_step(k)

    def _M_step(self):
        """
        Maximization step.  See docs for details.

        This assumes that `_E_step()` has been run.
        """
        sumrs = np.sum(self.rs,axis=1)

        # maximize for each component
        for k in range(self.K):
            self._one_component_M_step(k,sumrs[k],self.PPCA)
            self.amps[k] = sumrs[k] / self.N

        if self.lock_psis:
            psi = np.dot(sumrs, self.psis) / np.sum(sumrs)
            for k in range(self.K):
                self.psis[k] = psi

        self._update_covs()



    def _one_component_E_step(self,k):
        """
        Calculate the E step for one component.
        """
        # beta
        self.betas[k] = np.dot(self.lambdas[k].T,self.inv_covs[k])

        # latent values
        zeroed = self.dataT - self.means[k, :, None]
        self.latents[k] = np.dot(self.betas[k], zeroed)

        # latent empirical covariance
        step1   = self.latents[k, :, None, :] * self.latents[k, None, :, :]
        step2   = np.dot(self.betas[k], self.lambdas[k])
        self.latent_covs[k] = np.eye(self.M)[:,:,None] - step2[:,:,None] + step1
        
    def _one_component_M_step(self,k,sumrs,PPCA):
        """
        Calculate the M step for one component.
        """
        # means
        lambdalatents = np.dot(self.lambdas[k], self.latents[k])
        self.means[k] = np.sum(self.rs[k] * (self.dataT - lambdalatents),
                        axis=1) / sumrs

        # lambdas
        zeroed = self.dataT - self.means[k,:, None]
        self.lambdas[k] = np.dot(np.dot(zeroed[:,None,:] *
                                        self.latents[k,None,:,:],self.rs[k]),
                                 inv(np.dot(self.latent_covs[k],self.rs[k])))
        # psis
        # hacking a floor for psis
        psis = np.dot((zeroed - lambdalatents) * zeroed,self.rs[k]) / sumrs
        maxpsi = np.max(psis)
        maxlam = np.max(np.sum(self.lambdas[k] * self.lambdas[k], axis=0))
        minpsi = np.max([maxpsi, maxlam]) / self.max_condition_number
        psis   = np.clip(psis, minpsi, np.Inf)
        if PPCA:
            psis = np.mean(psis) * np.ones(self.D)
        self.psis[k] = psis


    def _update_covs(self):
        """
        Update self.cov for responsibility, logL calc
        """
        for k in range(self.K):
            self.covs[k] = np.dot(self.lambdas[k],self.lambdas[k].T) + \
                np.diag(self.psis[k])
            self.inv_covs[k] = self._invert_cov(k)

    def _calc_probs(self):
        """
        Calculate log likelihoods, responsibilites for each datum
        under each component.
        """
        logrs = np.zeros((self.K, self.N))
        for k in range(self.K):
            logrs[k] = np.log(self.amps[k]) + self._log_multi_gauss(k, self.data)

        # here lies some ghetto log-sum-exp...
        # nothing like a little bit of overflow to make your day better!
        L = self._log_sum(logrs)
        logrs -= L[None, :]
        if self.rs_clip > 0.0:
            logrs = np.clip(logrs,np.log(self.rs_clip),np.Inf)
            
        return L, np.exp(logrs)

    def _log_multi_gauss(self, k, D):
        """
        Gaussian log likelihood of the data for component k.
        """
        sgn, logdet = np.linalg.slogdet(self.covs[k])
        assert sgn > 0
        X1 = (D - self.means[k]).T
        X2 = np.dot(self.inv_covs[k], X1)
        p = -0.5 * np.sum(X1 * X2, axis=0)
        return -0.5 * np.log(2 * np.pi) * self.D - 0.5 * logdet + p

    def _log_sum(self,loglikes):
        """
        Calculate sum of log likelihoods
        """
        loglikes = np.atleast_2d(loglikes)
        a = np.max(loglikes, axis=0)
        return a + np.log(np.sum(np.exp(loglikes - a[None, :]), axis=0))
        

    def _invert_cov(self,k):
        """
        Calculate inverse covariance of mofa or ppca model,
        using inversion lemma
        """
        psiI = inv(np.diag(self.psis[k]))
        lam  = self.lambdas[k]
        lamT = lam.T
        step = inv(np.eye(self.M) + np.dot(lamT,np.dot(psiI,lam)))
        step = np.dot(step,np.dot(lamT,psiI))
        step = np.dot(psiI,np.dot(lam,step))
        return psiI - step

    def plot_2d_ellipses(self,d1,d2, **kwargs):
        """
        Make a 2D plot of the model projected onto axes
        d1 and d2.
        """
        for k in range(self.K):
            mean = self.means[k,(d1, d2)]
            cov = self.covs[k][((d1, d2),(d1, d2)), ((d1, d1), (d2, d2))]
            self._plot_2d_ellipse(mean, cov, **kwargs)

    def _plot_2d_ellipse(self, mu, cov, ax=None, **kwargs):
        """
        Plot the error ellipse at a point given it's covariance matrix.
        """
        # some sane defaults
        facecolor = kwargs.pop('facecolor', 'none')
        edgecolor = kwargs.pop('edgecolor', 'k')

        x, y = mu
        U, S, V = np.linalg.svd(cov)
        theta = np.degrees(np.arctan2(U[1, 0], U[0, 0]))
        ellipsePlot = Ellipse(xy=[x, y],
                              width=2 * np.sqrt(S[0]),
                              height=2 * np.sqrt(S[1]),
                              angle=theta,
                facecolor=facecolor, edgecolor=edgecolor, **kwargs)

        if ax is None:
            ax = pl.gca()
        ax.add_patch(ellipsePlot)






==> mofa/mofa/psis_ex.py <==

import numpy as np
import matplotlib.pyplot as pl

from mofa import *

np.random.seed(13)


d = np.random.randn(2,250)
d[0,:] *= 5
d[1,:] *= 1
d[1,:] += 0.5 * d[0,:]


D, N = d.shape
K, M = 1, 1

fig=pl.figure()
pl.plot(d[0,:],d[1,:],'ko',alpha=0.25)
mix = Mofa(d.T, K, M, lock_psis=False,PPCA=True)
im = mix.means

mix.run_em()
mix.plot_2d_ellipses(0,1,edgecolor='b')
pl.plot(mix.means[:,0],mix.means[:,1],'bx',ms=15,label='PPCA')
mix.covs[0] = np.dot(mix.lambdas[0],mix.lambdas[0].T)
mix.plot_2d_ellipses(0,1,edgecolor='g')
mix.covs[0] = np.diag(mix.psis[0])
mix.plot_2d_ellipses(0,1,edgecolor='m')

pl.legend()
pl.title(r'Data $(D, N) = ({0}, {1})$, Model $(K, M) = ({2}, {3}), L = {4}$'.format(D,N,K,M,mix.logLs.sum()))
pl.xlim(-10,10)
pl.ylim(-10,10)
fig.savefig('init_ppca.png')

fig=pl.figure()
pl.plot(d[0,:],d[1,:],'ko',alpha=0.25)
mix = Mofa(d.T, K, M, lock_psis=True,PPCA=False)
im = mix.means

mix.run_em()
mix.plot_2d_ellipses(0,1,edgecolor='b')
pl.plot(mix.means[:,0],mix.means[:,1],'bx',ms=15,label='Psi fixed')
mix.covs[0] = np.dot(mix.lambdas[0],mix.lambdas[0].T)
mix.plot_2d_ellipses(0,1,edgecolor='g')
mix.covs[0] = np.diag(mix.psis[0])
mix.plot_2d_ellipses(0,1,edgecolor='m')

pl.legend()
pl.title(r'Data $(D, N) = ({0}, {1})$, Model $(K, M) = ({2}, {3}), L = {4}$'.format(D,N,K,M,mix.logLs.sum()))
pl.xlim(-10,10)
pl.ylim(-10,10)
fig.savefig('init_fixedpsis.png')

fig=pl.figure()
pl.plot(d[0,:],d[1,:],'ko',alpha=0.25)
mix = Mofa(d.T, K, M, lock_psis=False,PPCA=False)
im = mix.means

mix.run_em()
mix.plot_2d_ellipses(0,1,edgecolor='b')
pl.plot(mix.means[:,0],mix.means[:,1],'bx',ms=15,label='Psi free')
mix.covs[0] = np.dot(mix.lambdas[0],mix.lambdas[0].T)
mix.plot_2d_ellipses(0,1,edgecolor='g')
mix.covs[0] = np.diag(mix.psis[0])
mix.plot_2d_ellipses(0,1,edgecolor='m')

pl.legend()
pl.title(r'Data $(D, N) = ({0}, {1})$, Model $(K, M) = ({2}, {3}), L = {4}$'.format(D,N,K,M,mix.logLs.sum()))
pl.xlim(-10,10)
pl.ylim(-10,10)
fig.savefig('init_free.png')


==> mofa/mofa/test.py <==

import numpy as np
import matplotlib.pyplot as pl

from mofa import *

def do_test(seed, PPCA):
    np.random.seed(seed)

    d = np.random.randn(3, 250)
    d[0,:] *= 5
    d[1,:] *= 1
    d[1,:] += 3 + 0.5 * d[0,:]

    b = np.random.randn(3,250)
    b[0,:] *= 5
    b[0,:] -= 5 
    b[1,:] *= 1
    b[1,:] += 10 - 0.5 * b[0,:]

    d = np.concatenate((d,b),axis=1)

    b = np.random.randn(3,130)
    b[0,:] *= 1
    b[0,:] += 5
    b[1,:] *= 5
    b[1,:] += 12 + 0.5 * b[0,:]

    d = np.concatenate((d,b),axis=1)
    xmin, xmax = np.min(d[0]), np.max(d[0])
    ymin, ymax = np.min(d[1]), np.max(d[1])

    D, N = d.shape
    fig=pl.figure()
    pl.plot(d[0,:],d[1,:],'ko',alpha=0.25)

    K, M = 3, 2

    mix = Mofa(d.T, K, M, PPCA, False)
    pl.plot(mix.means[:,0],mix.means[:,1],'rx',ms=15,label='Initialization')
    mix.plot_2d_ellipses(0,1,edgecolor='r')

    mix.run_em()

    mix.plot_2d_ellipses(0,1,edgecolor='b')
    pl.plot(mix.means[:,0],mix.means[:,1],'bx',ms=15,label='Psi free')

    mix = Mofa(d.T, K, M, PPCA, True)

    mix.run_em()

    mix.plot_2d_ellipses(0,1,edgecolor='g')
    pl.plot(mix.means[:,0],mix.means[:,1],'gx',ms=15,label='Psi fixed')
    pl.title(r'Data $(D, N) = ({0}, {1})$, Model $(K, M) = ({2}, {3})$'.format(D,N,K,M))
    pl.legend()
    pl.xlim(xmin, xmax)
    pl.ylim(ymin, ymax)
    fig.savefig('mofa_ex_%02d.png' % seed)

    #print mix.lambdas
    #print mix.lambdas.sum()
    print "test.py: done seed %d" % seed
    return None

if __name__ == "__main__":
    for seed in range(100):
        do_test(seed, True)


==> mofa/setup.py <==
#!/usr/bin/env python

import os
import sys


try:
    from setuptools import setup, Extension
    setup, Extension
except ImportError:
    print "failed import"
    from distutils.core import setup
    from distutils.extension import setup, Extension
    setup, Extension

import numpy.distutils.misc_util

if sys.argv[-1] == "publish":
    os.system("python setup.py sdist upload")
    sys.exit()

algorithms_ext = Extension("mofa._algorithms", ["mofa/_algorithms.c"])


setup(
    name="mofa",
    version="0.0.2b",
    author="Ross Fadely, David W. Hogg & Dan Foreman-Mackey",
    packages=["mofa"],
    url="https://github.com/rossfadely/mofa",
    license="MIT",  # Short name of license.
    description="Mixture of factor analyzers",
    long_description=open("README.rst").read(),
    package_data={"": ["LICENSE.rst", "AUTHORS.rst"]},
    ext_modules = [algorithms_ext],
    include_package_data=True,
    install_requires=["numpy", "scipy"],
    include_dirs = numpy.distutils.misc_util.get_numpy_include_dirs(),
    classifiers=[
        # "Development Status :: 1 - Planning",
        # "Development Status :: 2 - Pre-Alpha",
        "Development Status :: 3 - Alpha",
        # "Development Status :: 4 - Beta",
        # "Development Status :: 5 - Production/Stable",
        # "Development Status :: 6 - Mature",
        "Intended Audience :: Developers",
        "Intended Audience :: Science/Research",
        # Choose a license from:
        #       http://pypi.python.org/pypi?%3Aaction=list_classifiers
        # "License :: OSI Approved :: BSD License",
        # "License :: OSI Approved :: MIT License",
        # "License :: OSI Approved :: GNU General Public License (GPL)",
        "Operating System :: OS Independent",
        "Programming Language :: Python",
    ],
)

